Coarse-Graining Recursive Expert Computation: Continuation-Relative Interfaces and Failure Modes

Computational coarse-graining aims to replace a sequence of updates with a cheaper module while preserving task performance. We present a continuation-relative evaluation framework that assesses replacements through the computation that follows them, using downstream task quality and total execution cost as joint criteria. The framework distinguishes boundary representations, summaries of skipped computation, executed operations, and downstream loss. It makes interfaces and permitted deployment information explicit, combines fine-path references with directly trained controls using the same shortened architecture, and accounts for selection overhead. An exact loss decomposition separates replacement effects at a fixed downstream action from effects of changing that action. A finite construction shows how retained information can reduce the stipulated cost of zero-error prediction under fixed information and controller restrictions. Experiments in two frozen pretrained language models show that representation fidelity and task loss can favor different fitting objectives. In a prespecified comparison on a 1.7-billion-parameter model, next-token-loss training lowers in-distribution negative log-likelihood by 0.1901 nats per scored token compared with reconstructing the skipped blocks' output, using the same optimizer and update count. This ranking reverses in all nine paired comparisons under distribution shift. In a recursive expert prototype, the jointly adapted candidate lowers task error relative to frozen-bank and router-only baselines, but trails directly trained controls, and the tested input-only selectors fail the joint quality-cost criteria. Together, the protocol and studies provide explicit criteria and diagnostics for distinguishing useful computational replacement from local approximation gains within specified interfaces and evaluation settings.

==> anc/numerical-supplement/README.md <==
# Numerical supplement

This supplement accompanies the current manuscript, **Coarse-Graining Recursive Expert Computation: Continuation-Relative Interfaces and Failure Modes**. It provides complete reported aggregate results and additional scientific details underlying the paper's condensed displays. It contains no earlier manuscript versions, alternate submission sources, or nested archives.

## Contents

| File | Content |
|---|---|
| `gpt2_complete_metrics.csv` | All 30 GPT-2 method/boundary rows and 150 metric values. `n_runs` counts available runs, not independently pretrained models. |
| `gpt2_cont_ls_trajectory.csv` | Six recorded checkpoints and 18 metric values for CONT-LS at boundary (6, 2), seed 0. Checkpoints are not independent runs. |
| `qwen3_all_metrics.csv` | Qwen3 aggregate metrics for six replacement methods, three boundaries, and two distributions, with the shared FULL reference repeated for convenient lookup. The table has 42 rows. |
| `synthetic_family_quality.csv` | Complete six-family summary, including comparisons with named controls and auxiliary-objective effects not all plotted. |
| `pretraining_quality.csv` | Four fine-pretraining budgets: absolute losses, qualification counts, quality ratios, and bundled-objective effects. |
| `factor_objective_effects.csv` | Arm-level single-term ablation metrics, diagnostic checks, and available descriptive confidence intervals, including the descriptive candidate arm. |
| `additional-results.md` | Additional scientific result tables, retaining their units, comparison references, and interpretation limits. |
| `scientific-details.md` | Further pretraining, ablation, family-stratification, sensitivity, and scoring details referred to by the manuscript. |
| `reproduction-manifest.md` | Recorded model/data identities, software, scoring counts, numerical estimands, measured-cost qualifications, and unresolved provenance. |
| `factor_objective_effects.pdf` | Supplemental display of the single-term objective ablation. |
| `pretraining_quality.pdf` | Supplemental display of the fine-pretraining-budget comparison. |
| `realmodel_trajectory.pdf` | The six-checkpoint illustrative GPT-2 CONT-LS fitting trajectory. |

## Units, aggregation, and precision

Boundary mean squared error (MSE) is per hidden coordinate. Negative log-likelihood (NLL) and output Kullback–Leibler divergence (KL) are in nats per scored position, using each study's stated scoring masks. GPT-2 and Qwen3 use different tokenizers and protocols; their raw NLL values are not a cross-model comparison.

LAMBADA NLL is passage next-token loss, not benchmark last-word accuracy. The separate GPT-2 accuracy column is a teacher-forced last-word metric. In the Qwen3 table, a count of three denotes training-order seeds of substitutes inside one fixed pretrained model. Its standard deviations are sample standard deviations, not confidence intervals. Deterministic methods have no estimated seed variability; a missing standard deviation does not establish zero variance. Repeated FULL rows refer to one shared unadapted full-model evaluation. FULL's MSE/KL zeros are bookkeeping, not reconstruction measurements.

Values preserve the precision of the reported source results; no additional raw-record precision is implied. Ratios of parent means, geometric-mean paired effects, parent counts, and sample standard deviations are different statistics and should not be pooled. Separate task families, distributions, boundaries, and pretraining budgets remain separate comparisons. These files reorganize reported evidence; they add no experiments or independent replications.

## Evidence availability

These aggregate summaries and configuration records do not include complete training code, per-example evidence, inputs, pretrained weights, or substitute checkpoints, and do not reproduce training or inference by themselves. Full experimental review packages remain private pending public-release and licensing decisions. Qwen3's retained pinned inputs and substitute evidence do not repair missing GPT-2 model/data revision identities, the unresolved exploratory fitting-corpus source, or unavailable historical arrays and checkpoints. Recomputing arithmetic from saved summaries is distinct from independently rerunning an experiment.


==> anc/numerical-supplement/additional-results.md <==
# Additional result tables

These tables provide current-study numerical details referred to by the manuscript. They contain no alternate manuscript text. Values retain the reported precision; percentages are calculated from unrounded per-parent values and need not be reproducible from rounded means. The main paper and six accompanying CSVs supply the other complete comparisons. No new experiments are added here.

## Original-family loss decomposition

Five-parent mean losses are in units of 10⁻³. The macro–fine gap equals the fixed-action term plus reallocation before rounding; positive gap means the macro is worse than its own fine path. Regret is macro excess loss over its own oracle menu, not over a deployable selector. Identity agreement is next-expert identity agreement. Sign counts parents with positive reallocation. DIRECT has no trained fine path.

### IID

| Arm | Fine | Macro | Gap | Fixed-act. | Realloc. | Regret | Id. agr. |
| --- | --- | --- | --- | --- | --- | --- | --- |
| JOINT-END | 6.91 | 7.92 | +1.01 | +1.79 | -0.78 | 4.64 | 0.948 |
| SIG | 6.19 | 9.52 | +3.32 | +3.08 | +0.25 | 5.53 | 0.944 |
| RESP-ONLY | 6.89 | 7.72 | +0.83 | +0.36 | +0.48 | 4.49 | 0.960 |
| SHORTCUT-CONT | 6.22 | 8.94 | +2.73 | +5.07 | -2.34 | 5.26 | 0.918 |
| RELEVANT (candidate) | 6.44 | 9.16 | +2.72 | +1.83 | +0.89 | 5.21 | 0.948 |
| ROUTER-RELEVANT | 28.97 | 20.20 | -8.77 | -3.97 | -4.81 | 8.12 | 0.807 |
| FROZEN-RELEVANT | 14.43 | 24.48 | +10.04 | +9.41 | +0.64 | 10.95 | 0.822 |
| DIRECT-DATA [no fine path] | n/a | 5.54 | n/a | n/a | n/a | 3.53 | n/a |
| DIRECT-COMPUTE [no fine path] | n/a | 3.87 | n/a | n/a | n/a | 2.69 | n/a |


### Range shift

| Arm | Fine | Macro | Gap | Fixed-act. | Realloc. | Sign | Regret |
| --- | --- | --- | --- | --- | --- | --- | --- |
| JOINT-END | 10.99 | 12.17 | +1.18 | +2.37 | -1.19 | 2/5 | 4.98 |
| SIG | 11.36 | 14.03 | +2.68 | +3.72 | -1.04 | 4/5 | 6.06 |
| RESP-ONLY | 10.91 | 11.58 | +0.67 | +0.99 | -0.31 | 2/5 | 4.67 |
| SHORTCUT-CONT | 10.72 | 13.47 | +2.75 | +5.83 | -3.08 | 3/5 | 5.77 |
| RELEVANT (candidate) | 10.64 | 13.77 | +3.13 | +2.54 | +0.60 | 4/5 | 5.93 |
| ROUTER-RELEVANT | 35.26 | 26.70 | -8.57 | -4.12 | -4.45 | 0/5 | 10.43 |
| FROZEN-RELEVANT | 20.64 | 30.66 | +10.02 | +10.11 | -0.09 | 2/5 | 13.08 |
| DIRECT-DATA [no fine path] | n/a | 8.92 | n/a | n/a | n/a | n/a | 4.74 |
| DIRECT-COMPUTE [no fine path] | n/a | 6.08 | n/a | n/a | n/a | n/a | 3.59 |


## Paired-parent factorial comparison

Macro continuation MSE is in units of 10⁻³. A bundles occupancy anchoring and composition; R is the response-matching factor. The paper defines their log-ratio factorial effects. Parent identifiers match across arms and splits; these are not independent samples across splits.

| Split | Parent | JOINT-END | SIG | RESP-ONLY | RELEVANT | A | R |
| --- | --- | --- | --- | --- | --- | --- | --- |
| IID | 3407 | 5.67 | 8.57 | 5.71 | 8.11 | +46.4% | -2.4% |
| IID | 3413 | 7.04 | 7.87 | 6.90 | 7.45 | +9.8% | -3.6% |
| IID | 3433 | 7.58 | 9.15 | 7.56 | 8.88 | +19.1% | -1.6% |
| IID | 3449 | 9.63 | 11.09 | 9.06 | 10.74 | +16.8% | -4.5% |
| IID | 3461 | 9.66 | 10.92 | 9.36 | 10.64 | +13.3% | -2.8% |
| Shift | 3407 | 10.29 | 12.82 | 9.73 | 12.24 | +25.2% | -5.0% |
| Shift | 3413 | 13.36 | 15.26 | 13.55 | 15.23 | +13.3% | +0.6% |
| Shift | 3433 | 11.94 | 14.69 | 11.54 | 14.61 | +24.8% | -2.0% |
| Shift | 3449 | 12.73 | 14.15 | 11.73 | 13.75 | +14.2% | -5.4% |
| Shift | 3461 | 12.55 | 13.26 | 11.35 | 13.01 | +10.0% | -5.8% |


## Joint-weight sensitivity

SIG at weight λ is compared with JOINT-END on five paired parents. Relative effects are geometric means of per-parent macro-MSE ratios. The 0.1 row reuses the confirmation arm; other rows are follow-up reruns. The runtime limitations and lack of separate attribution to the two penalties are described in `scientific-details.md`.

| λ | IID effect | IID parents worse | Shift effect | Shift parents worse | Source |
| --- | --- | --- | --- | --- | --- |
| 0.02 | +11.2% | 5/5 | +7.8% | 5/5 | rerun |
| 0.05 | +16.0% | 5/5 | +10.4% | 4/5 | rerun |
| 0.1 | +21.6% | 5/5 | +15.5% | 5/5 | confirmation arm |
| 0.2 | +22.5% | 5/5 | +18.7% | 5/5 | rerun |


## Single-term objective ablation

Five paired original-family parents per condition. MSE and endpoint error are parent means in units of 10⁻³. Change is geometric-mean macro-MSE change relative to JOINT-END; its parentheses count parents with higher error. TV is total-variation distance between macro and fine occupancy. Endpoint is mean squared distance between their successors. Composition is mean squared distance between the span-2 macro successor and two chained unit-span macro successors, in the reported unscaled units. Parentheses in TV, Endpoint, and Composition count parents below JOINT-END. RELEVANT is descriptive and enters no decision rule.


### 1,200 updates, IID (primary)

| Arm | MSE | Change | TV | Endpoint | Composition |
| --- | --- | --- | --- | --- | --- |
| JOINT-END | 7.88 | -- | 0.780 | 31.95 | 0.731 |
| ANCHOR-ONLY | 7.82 | -0.6% (2/5) | 0.264 (5/5) | 31.63 (4/5) | 0.811 (0/5) |
| COMP-ONLY | 8.91 | +13.7% (5/5) | 0.725 (5/5) | 31.64 (3/5) | 0.0059 (5/5) |
| SIG | 9.43 | +21.2% (5/5) | 0.309 (5/5) | 31.27 (3/5) | 0.0067 (5/5) |
| RELEVANT | 9.20 | -- | 0.310 | 24.14 | 0.0074 |


### 1,200 updates, range shift

| Arm | MSE | Change | TV | Endpoint | Composition |
| --- | --- | --- | --- | --- | --- |
| JOINT-END | 12.20 | -- | 0.775 | 36.21 | 0.767 |
| ANCHOR-ONLY | 12.27 | +0.7% (3/5) | 0.272 (5/5) | 35.96 (4/5) | 0.848 (0/5) |
| COMP-ONLY | 13.47 | +10.6% (4/5) | 0.711 (5/5) | 33.13 (4/5) | 0.0063 (5/5) |
| SIG | 13.91 | +14.1% (4/5) | 0.309 (5/5) | 32.89 (4/5) | 0.0071 (5/5) |
| RELEVANT | 13.82 | -- | 0.312 | 25.38 | 0.0078 |


### 4,800 updates, IID (robustness)

| Arm | MSE | Change | TV | Endpoint | Composition |
| --- | --- | --- | --- | --- | --- |
| JOINT-END | 6.83 | -- | 0.719 | 35.85 | 0.466 |
| ANCHOR-ONLY | 6.53 | -4.4% (2/5) | 0.310 (5/5) | 35.86 (2/5) | 0.471 (1/5) |
| COMP-ONLY | 7.90 | +15.1% (5/5) | 0.713 (3/5) | 35.64 (3/5) | 0.0059 (5/5) |
| SIG | 7.80 | +13.0% (4/5) | 0.305 (5/5) | 36.72 (1/5) | 0.0068 (5/5) |
| RELEVANT | 7.55 | -- | 0.325 | 26.07 | 0.0071 |


### 4,800 updates, range shift

| Arm | MSE | Change | TV | Endpoint | Composition |
| --- | --- | --- | --- | --- | --- |
| JOINT-END | 10.04 | -- | 0.729 | 39.80 | 0.488 |
| ANCHOR-ONLY | 9.90 | -1.1% (2/5) | 0.314 (5/5) | 39.44 (3/5) | 0.488 (1/5) |
| COMP-ONLY | 11.64 | +15.1% (5/5) | 0.724 (4/5) | 37.93 (4/5) | 0.0062 (5/5) |
| SIG | 11.76 | +16.5% (5/5) | 0.304 (5/5) | 39.50 (1/5) | 0.0069 (5/5) |
| RELEVANT | 11.17 | -- | 0.335 | 30.27 | 0.0072 |


## Replication-family loss decomposition

IID parent-mean losses are in units of 10⁻³. Fixed-action, reallocation, oracle-menu regret, and Sign have the definitions above. DIRECT has no trained fine path. The quadrant and iterated families are exploratory replications, not fresh confirmation of the original family's hypothesis.

| Family | Arm | Fine | Macro | Fixed-act. | Realloc. | Sign | Regret |
| --- | --- | --- | --- | --- | --- | --- | --- |
| quadrant | JOINT-END | 65.26 | 89.04 | +39.12 | -15.34 | 0/5 | 41.55 |
| quadrant | SIG | 64.97 | 96.63 | +46.41 | -14.74 | 0/5 | 45.28 |
| quadrant | RESP-ONLY | 65.21 | 88.93 | +31.89 | -8.17 | 1/5 | 37.88 |
| quadrant | SHORTCUT-CONT | 65.29 | 94.80 | +46.83 | -17.32 | 0/5 | 43.92 |
| quadrant | RELEVANT | 66.66 | 97.73 | +37.38 | -6.31 | 1/5 | 42.35 |
| quadrant | ROUTER-RELEVANT | 103.89 | 136.94 | +35.01 | -1.96 | 2/5 | 56.93 |
| quadrant | FROZEN-RELEVANT | 93.52 | 141.47 | +47.60 | +0.35 | 3/5 | 57.71 |
| quadrant | DIRECT-DATA [no fine path] | n/a | 44.93 | n/a | n/a | n/a | 24.59 |
| quadrant | DIRECT-COMPUTE [no fine path] | n/a | 27.29 | n/a | n/a | n/a | 15.37 |
| iterated | JOINT-END | 12.58 | 17.63 | +5.26 | -0.21 | 2/5 | 12.94 |
| iterated | SIG | 13.16 | 18.67 | +4.48 | +1.02 | 2/5 | 13.51 |
| iterated | RESP-ONLY | 13.68 | 17.22 | +3.02 | +0.52 | 3/5 | 11.96 |
| iterated | SHORTCUT-CONT | 12.87 | 18.80 | +6.75 | -0.82 | 2/5 | 13.40 |
| iterated | RELEVANT | 12.36 | 18.72 | +4.06 | +2.30 | 4/5 | 13.15 |
| iterated | ROUTER-RELEVANT | 42.85 | 33.64 | -3.26 | -5.95 | 0/5 | 15.39 |
| iterated | FROZEN-RELEVANT | 24.05 | 42.21 | +14.87 | +3.30 | 5/5 | 18.41 |
| iterated | DIRECT-DATA [no fine path] | n/a | 11.93 | n/a | n/a | n/a | 9.27 |
| iterated | DIRECT-COMPUTE [no fine path] | n/a | 7.78 | n/a | n/a | n/a | 6.45 |


## GPT-2 fitting-corpus comparison

Boundary (6, 2) is refitted under three corpus settings. The recorded web and mix labels do not resolve FineWeb-Edu versus the permitted WikiText-103 fallback. Boundary MSE is measured on WikiText-2 test; NLL is in nats per scored token. Entries are two-seed means where two seeds were run; FID-LS and END-KL are single-seed. Unadapted FULL NLL is 3.444 on WikiText-2, 3.611 on LAMBADA, and 2.908 on GSM8K text. WikiText-2 rows are same-procedure refits, not additional independent replications of the five-boundary study. GSM8K measures text likelihood, not solution accuracy; the scoring denominator and chunking rules are in `scientific-details.md`. WT and LAM mean WikiText-2 and LAMBADA.

| Corpus | Arm | Boundary MSE | WT NLL | LAM NLL | GSM8K NLL |
| --- | --- | --- | --- | --- | --- |
| WikiText-2 | FID-LS | 1.52 | 3.640 | 3.971 | 3.371 |
| WikiText-2 | END-KL | 2.32 | 3.576 | 3.869 | 3.192 |
| WikiText-2 | CONT-ZERO | 3.00 | 3.332 | 4.137 | 3.609 |
| WikiText-2 | CONT-LS | 2.55 | 3.326 | 4.202 | 3.760 |
| web | FID-LS | 1.66 | 3.765 | 3.850 | 3.210 |
| web | END-KL | 2.46 | 3.676 | 3.785 | 3.134 |
| web | CONT-ZERO | 2.73 | 3.723 | 3.720 | 3.107 |
| web | CONT-LS | 2.13 | 3.722 | 3.711 | 3.099 |
| mix | FID-LS | 1.47 | 3.661 | 3.870 | 3.232 |
| mix | END-KL | 2.36 | 3.598 | 3.788 | 3.132 |
| mix | CONT-ZERO | 2.86 | 3.370 | 3.758 | 3.180 |
| mix | CONT-LS | 2.23 | 3.358 | 3.748 | 3.173 |


## Input-only selectors

IID test means over five parents. Ratios use the candidate's own fine path. Latency includes selector evaluation, partition, and dispatch. Affine MACs include selector work but exclude non-affine overhead. Quality requires MSE ratio at most 1.02 against both fine references; neither row passes. Lower is better except MAC saving.

| Selector | MSE | MSE/fine | MAC saving | Latency/fine |
| --- | --- | --- | --- | --- |
| MLP (primary) | 0.007006 | 1.0870 | 9.71% | 1.2378 |
| Linear (control) | 0.007419 | 1.1511 | 19.73% | 0.8968 |


==> anc/numerical-supplement/factor_objective_effects.csv <==
pretraining_updates,split,arm,paired_parents,macro_mean_mse_x1e3,paired_geometric_mean_mse_change_pct,higher_error_parents,occupancy_tv_parent_mean,occupancy_tv_lower_parents,endpoint_parent_mean_x1e3,endpoint_lower_parents,composition_parent_mean,composition_lower_parents,effect_ci95_low_pct,effect_ci95_high_pct,effect_ci_note,descriptive_only
1200,IID,JOINT-END,5,7.88,,,0.780,,31.95,,0.731,,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
1200,IID,ANCHOR-ONLY,5,7.82,-0.6,2/5,0.264,5/5,31.63,4/5,0.811,0/5,-11.7,+11.8,"Descriptive post-hoc paired 95% t interval on log ratios, back-transformed; five known parents; IID only",false
1200,IID,COMP-ONLY,5,8.91,+13.7,5/5,0.725,5/5,31.64,3/5,0.0059,5/5,+0.2,+29.0,"Descriptive post-hoc paired 95% t interval on log ratios, back-transformed; five known parents; IID only",false
1200,IID,SIG,5,9.43,+21.2,5/5,0.309,5/5,31.27,3/5,0.0067,5/5,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
1200,IID,RELEVANT,5,9.20,,,0.310,,24.14,,0.0074,,,,Unavailable in frozen source for this arm/split; not zero uncertainty,true
1200,Shift,JOINT-END,5,12.20,,,0.775,,36.21,,0.767,,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
1200,Shift,ANCHOR-ONLY,5,12.27,+0.7,3/5,0.272,5/5,35.96,4/5,0.848,0/5,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
1200,Shift,COMP-ONLY,5,13.47,+10.6,4/5,0.711,5/5,33.13,4/5,0.0063,5/5,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
1200,Shift,SIG,5,13.91,+14.1,4/5,0.309,5/5,32.89,4/5,0.0071,5/5,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
1200,Shift,RELEVANT,5,13.82,,,0.312,,25.38,,0.0078,,,,Unavailable in frozen source for this arm/split; not zero uncertainty,true
4800,IID,JOINT-END,5,6.83,,,0.719,,35.85,,0.466,,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
4800,IID,ANCHOR-ONLY,5,6.53,-4.4,2/5,0.310,5/5,35.86,2/5,0.471,1/5,-13.5,+5.7,"Descriptive post-hoc paired 95% t interval on log ratios, back-transformed; five known parents; IID only",false
4800,IID,COMP-ONLY,5,7.90,+15.1,5/5,0.713,3/5,35.64,3/5,0.0059,5/5,+2.1,+29.7,"Descriptive post-hoc paired 95% t interval on log ratios, back-transformed; five known parents; IID only",false
4800,IID,SIG,5,7.80,+13.0,4/5,0.305,5/5,36.72,1/5,0.0068,5/5,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
4800,IID,RELEVANT,5,7.55,,,0.325,,26.07,,0.0071,,,,Unavailable in frozen source for this arm/split; not zero uncertainty,true
4800,Shift,JOINT-END,5,10.04,,,0.729,,39.80,,0.488,,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
4800,Shift,ANCHOR-ONLY,5,9.90,-1.1,2/5,0.314,5/5,39.44,3/5,0.488,1/5,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
4800,Shift,COMP-ONLY,5,11.64,+15.1,5/5,0.724,4/5,37.93,4/5,0.0062,5/5,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
4800,Shift,SIG,5,11.76,+16.5,5/5,0.304,5/5,39.50,1/5,0.0069,5/5,,,Unavailable in frozen source for this arm/split; not zero uncertainty,false
4800,Shift,RELEVANT,5,11.17,,,0.335,,30.27,,0.0072,,,,Unavailable in frozen source for this arm/split; not zero uncertainty,true


==> anc/numerical-supplement/gpt2_complete_metrics.csv <==
boundary_start,span,arm,n_runs,boundary_mse,output_kl,wikitext_nll,lambada_nll,lambada_accuracy
6,2,DROP,1,2.77,0.418,3.879,3.974,0.234
6,2,FID-LS,1,1.52,0.247,3.640,3.971,0.264
6,2,FID-SGD,1,1.41,0.246,3.636,3.947,0.270
6,2,CONT-ZERO,2,3.00,0.553,3.332,4.137,0.282
6,2,CONT-LS,2,2.55,0.531,3.326,4.202,0.281
6,2,END-KL,2,2.32,0.168,3.576,3.872,0.273
4,2,DROP,1,1.24,0.538,4.015,3.929,0.186
4,2,FID-LS,1,0.75,0.264,3.670,3.958,0.221
4,2,FID-SGD,1,0.70,0.255,3.661,3.928,0.225
4,2,CONT-ZERO,2,1.56,0.549,3.322,4.054,0.233
4,2,CONT-LS,2,1.35,0.550,3.322,4.071,0.240
4,2,END-KL,2,1.16,0.161,3.574,3.816,0.241
8,2,DROP,1,7.25,0.403,3.914,3.951,0.271
8,2,FID-LS,1,3.20,0.253,3.659,3.973,0.312
8,2,FID-SGD,1,3.27,0.260,3.659,3.965,0.323
8,2,CONT-ZERO,2,6.81,0.589,3.354,4.281,0.303
8,2,CONT-LS,2,5.09,0.540,3.341,4.410,0.303
8,2,END-KL,2,5.66,0.184,3.597,3.860,0.287
4,4,DROP,1,5.13,1.383,4.910,4.538,0.070
4,4,FID-LS,1,2.48,0.697,4.064,4.439,0.136
4,4,FID-SGD,1,2.47,0.713,4.070,4.455,0.142
4,4,CONT-ZERO,1,4.96,0.792,3.604,4.454,0.180
4,4,CONT-LS,2,3.47,0.750,3.582,4.511,0.169
4,4,END-KL,2,4.54,0.442,3.822,4.197,0.175
6,4,DROP,1,13.70,1.344,5.010,4.691,0.124
6,4,FID-LS,1,5.97,0.695,4.075,4.551,0.197
6,4,FID-SGD,1,6.14,0.725,4.086,4.524,0.242
6,4,CONT-ZERO,2,11.75,0.894,3.672,4.667,0.184
6,4,CONT-LS,2,7.83,0.807,3.638,4.803,0.208
6,4,END-KL,2,11.05,0.490,3.887,4.249,0.180


==> anc/numerical-supplement/gpt2_cont_ls_trajectory.csv <==
step,boundary_mse,wikitext_nll,output_kl
0,1.52,3.640,0.247
25,1.65,3.463,0.354
50,1.79,3.415,0.422
100,1.95,3.371,0.432
200,2.21,3.349,0.502
400,2.55,3.325,0.523


==> anc/numerical-supplement/pretraining_quality.csv <==
pretraining_updates,split,reused_parents,own_fine_wins_direct_compute,own_fine_wins_direct_data,own_fine_wins_direct_adapt,own_fine_wins_direct_adapt_compute,macro_wins_direct_adapt,factor_A_geometric_mean_change_pct,factor_A_positive_parents,macro_to_own_fine_ratio_of_means,pretrained_reference_mean_mse_x1e3,own_fine_mean_mse_x1e3,direct_compute_mean_mse_x1e3,direct_adapt_mean_mse_x1e3,direct_adapt_compute_mean_mse_x1e3,caption_constant_values_source,own_fine_tolerance,iid_qualification_required_wins,aggregation_note
1200,IID,5,0/5,1/5,4/5,0/5,2/5,+20.2,5/5,1.43,14.43,6.43,3.87,9.09,3.71,"constant across conditions: $9.09$, $3.71$ IID and $14.23$, $6.60$ shift",1.02,4/5,MSE: arithmetic parent means; macro/fine: ratio of parent means; A: paired log-MSE contrast back-transformed
4800,IID,5,0/5,0/5,5/5,0/5,4/5,+15.5,5/5,1.48,6.00,5.09,2.59,9.09,3.71,"constant across conditions: $9.09$, $3.71$ IID and $14.23$, $6.60$ shift",1.02,4/5,MSE: arithmetic parent means; macro/fine: ratio of parent means; A: paired log-MSE contrast back-transformed
9600,IID,5,0/5,0/5,5/5,1/5,5/5,+13.1,5/5,1.28,3.17,4.33,2.34,9.09,3.71,"constant across conditions: $9.09$, $3.71$ IID and $14.23$, $6.60$ shift",1.02,4/5,MSE: arithmetic parent means; macro/fine: ratio of parent means; A: paired log-MSE contrast back-transformed
19200,IID,5,0/5,1/5,5/5,2/5,5/5,+13.6,4/5,1.35,3.54,3.77,1.80,9.09,3.71,"constant across conditions: $9.09$, $3.71$ IID and $14.23$, $6.60$ shift",1.02,4/5,MSE: arithmetic parent means; macro/fine: ratio of parent means; A: paired log-MSE contrast back-transformed
1200,Shift,5,1/5,1/5,5/5,0/5,3/5,+16.7,5/5,1.30,20.64,10.65,6.08,14.23,6.60,"constant across conditions: $9.09$, $3.71$ IID and $14.23$, $6.60$ shift",1.02,4/5,MSE: arithmetic parent means; macro/fine: ratio of parent means; A: paired log-MSE contrast back-transformed
4800,Shift,5,0/5,1/5,5/5,0/5,4/5,+15.9,5/5,1.29,8.90,8.65,4.08,14.23,6.60,"constant across conditions: $9.09$, $3.71$ IID and $14.23$, $6.60$ shift",1.02,4/5,MSE: arithmetic parent means; macro/fine: ratio of parent means; A: paired log-MSE contrast back-transformed
9600,Shift,5,0/5,0/5,5/5,2/5,5/5,+9.8,5/5,1.32,5.83,7.03,3.72,14.23,6.60,"constant across conditions: $9.09$, $3.71$ IID and $14.23$, $6.60$ shift",1.02,4/5,MSE: arithmetic parent means; macro/fine: ratio of parent means; A: paired log-MSE contrast back-transformed
19200,Shift,5,0/5,0/5,5/5,2/5,5/5,+11.8,4/5,1.31,5.10,6.63,3.70,14.23,6.60,"constant across conditions: $9.09$, $3.71$ IID and $14.23$, $6.60$ shift",1.02,4/5,MSE: arithmetic parent means; macro/fine: ratio of parent means; A: paired log-MSE contrast back-transformed


==> anc/numerical-supplement/qwen3_all_metrics.csv <==
boundary_start,span,arm,split,n_samples,runs_available,runs_expected,status,nll_mean,nll_sample_sd,boundary_mse_mean,boundary_mse_sample_sd,output_kl_mean,output_kl_sample_sd,perplexity_mean,perplexity_sample_sd
7,2,DROP,iid,61,1,1,COMPLETE,2.5287475821367225,,0.7656514537139018,,0.2615021728005527,,12.537793742631195,
7,2,DROP,shift,128,1,1,COMPLETE,3.477919879175508,,0.7003384546764879,,0.26738745145836973,,32.39227210837834,
7,2,FID-LS,iid,61,1,1,COMPLETE,2.380009016566091,,0.439788318071209,,0.14524956068322806,,10.80500028749125,
7,2,FID-LS,shift,128,1,1,COMPLETE,3.3749698701709385,,0.5524428349796299,,0.20872003566090463,,29.22340327182503,
7,2,FID-SGD,iid,61,3,3,COMPLETE,2.3898798047544667,0.001274092657197425,0.5328037256751555,0.0006351059925110702,0.15567163021684804,0.0006875178919595166,10.912188174967655,0.013898025266734858
7,2,FID-SGD,shift,128,3,3,COMPLETE,3.382012399430138,0.0008665185280135758,0.5873829552774148,0.0012831457100571499,0.19701691834851384,0.0007293440912654438,29.429943713270205,0.025496334109609782
7,2,CONT-ZERO,iid,61,3,3,COMPLETE,2.2146713199613437,0.003309911938417158,3.4724754140676697,0.03375690495493706,0.527167713635734,0.008187864307233108,9.158431871695202,0.03030344230768699
7,2,CONT-ZERO,shift,128,3,3,COMPLETE,3.541978172542954,0.007146337989725154,11.357846369305634,0.1319781300999982,0.37157343483756106,0.010811330564488587,34.53575588827827,0.2466731609927667
7,2,CONT-LS,iid,61,3,3,COMPLETE,2.1853036021951255,0.0031754866758084703,3.2822892717976386,0.04352225668351377,0.5086569664780508,0.009003367873910345,8.893378064719359,0.028224403033234247
7,2,CONT-LS,shift,128,3,3,COMPLETE,3.535867879420151,0.01978128368178511,11.619454169770487,0.17140915378272825,0.3787177472775201,0.018172565764003758,34.3292604381125,0.6771377779263428
7,2,END-KL,iid,61,3,3,COMPLETE,2.39352987451491,0.006350718899871315,1.1080913400389456,0.013464267538313878,0.15975591830600308,0.0017835648698427417,10.95223248196839,0.06952910596803209
7,2,END-KL,shift,128,3,3,COMPLETE,3.3711275370196225,0.0073180498099885884,2.102360541278871,0.050857992151492525,0.18867466845466604,0.002967396699643211,29.111851636961223,0.2126066872009632
7,2,FULL,iid,61,1,1,COMPLETE,2.2820442084444563,,0.0,,0.0,,9.796686423445369,
7,2,FULL,shift,128,1,1,COMPLETE,3.2588937516075105,,0.0,,0.0,,26.020735817576263,
14,2,DROP,iid,61,1,1,COMPLETE,2.442809734877878,,4.786791285530466,,0.17481511041536396,,11.505322275561937,
14,2,DROP,shift,128,1,1,COMPLETE,3.377848457995756,,5.145915359137603,,0.16662522014767053,,29.30764659741684,
14,2,FID-LS,iid,61,1,1,COMPLETE,2.3422185315996917,,2.257353823693072,,0.08356363786374285,,10.404293230606422,
14,2,FID-LS,shift,128,1,1,COMPLETE,3.324029902077506,,3.062491848447476,,0.1139339799743621,,27.7720439682897,
14,2,FID-SGD,iid,61,3,3,COMPLETE,2.364937815946691,0.0005384288979687006,2.834032194210532,0.003414372526233497,0.11367439074645558,0.001089571836725961,10.643377977145455,0.005730772882702276
14,2,FID-SGD,shift,128,3,3,COMPLETE,3.3534504250734436,0.0008295823627630045,3.613005434888958,0.004573246890487869,0.14129319038901308,0.000881445258103846,28.601256616778304,0.0237324384173244
14,2,CONT-ZERO,iid,61,3,3,COMPLETE,2.185316158447135,0.0028272870492803853,7.783828836972596,0.051614696390408187,0.4086525430151035,0.020365028318664637,8.893483553586018,0.025152992259020842
14,2,CONT-ZERO,shift,128,3,3,COMPLETE,3.548743035273297,0.022975868143568296,16.248866932649715,0.20961627597848098,0.3288547883799047,0.01922202196780073,34.775692837885785,0.7966985677446555
14,2,CONT-LS,iid,61,3,3,COMPLETE,2.1566912848990563,0.0012826629523256276,5.743016811016479,0.05465890676666184,0.37410865962716094,0.012542446325417171,8.642499484998348,0.011082899163317887
14,2,CONT-LS,shift,128,3,3,COMPLETE,3.5421672841976046,0.014268043550952193,15.277488419269114,0.21166776500446222,0.32288207415854164,0.011156446528634704,34.544038260078146,0.4911092152029184
14,2,END-KL,iid,61,3,3,COMPLETE,2.3563320184844767,0.0010520251598780757,4.835914312164641,0.012965284379110294,0.1032222299423553,0.0007060792536252645,10.55217908940273,0.011098851797892195
14,2,END-KL,shift,128,3,3,COMPLETE,3.3409688617303375,0.0038472991721030143,5.8185742066024675,0.017366260448103046,0.12747568663909767,0.0003935627509215525,28.246619717668683,0.10863312649074443
14,2,FULL,iid,61,1,1,COMPLETE,2.2820442084444563,,0.0,,0.0,,9.796686423445369,
14,2,FULL,shift,128,1,1,COMPLETE,3.2588937516075105,,0.0,,0.0,,26.020735817576263,
21,2,DROP,iid,61,1,1,COMPLETE,2.9641611529025034,,341.5480781930392,,0.6566852124470755,,19.378440872724447,
21,2,DROP,shift,128,1,1,COMPLETE,3.649380656426826,,304.1680996458672,,0.4356533495977582,,38.45084438954197,
21,2,FID-LS,iid,61,1,1,COMPLETE,2.6209365888869636,,162.15175803762966,,0.3806765562159882,,13.748594337503105,
21,2,FID-LS,shift,128,1,1,COMPLETE,3.529183958391103,,151.61110446164514,,0.29543403784434,,34.096132396213015,
21,2,FID-SGD,iid,61,3,3,COMPLETE,2.7141922309341684,0.0016850385976378798,224.04103238465356,0.2590080543638316,0.5091235265565254,0.0013245323334403376,15.092428241226642,0.02541895060037384
21,2,FID-SGD,shift,128,3,3,COMPLETE,3.647967896638093,0.0011424853195299216,232.47328917779416,0.08567527629572323,0.4148049906611606,0.00168430058167875,38.39657764584191,0.04388064003467111
21,2,CONT-ZERO,iid,61,3,3,COMPLETE,2.498749354137787,0.005119981757483073,334.7587360319544,0.8304493115761493,0.6258591028497774,0.0018465641698700544,12.167373898345113,0.0623678404781588
21,2,CONT-ZERO,shift,128,3,3,COMPLETE,3.7181279495092743,0.006763432590644451,309.60313962992694,0.9346132463605885,0.473536943637131,0.009045397509618074,41.18784538297405,0.2785804661860199
21,2,CONT-LS,iid,61,3,3,COMPLETE,2.438028204899617,0.005018078547218455,184.28960973187225,0.19333007921301468,0.5295411817337506,0.0032987635025704723,11.450536641252015,0.057444594551687385
21,2,CONT-LS,shift,128,3,3,COMPLETE,3.7728488393608273,0.006613522389143877,175.24384971224063,0.20372565207180998,0.5267136938777971,0.004724246621604074,43.504458949315506,0.2882649034582679
21,2,END-KL,iid,61,3,3,COMPLETE,2.6299898126942036,0.0031380250283322094,320.84937373927386,0.3179614863921646,0.38360837190260805,0.00046392931128800717,13.8736741253518,0.04356455080274141
21,2,END-KL,shift,128,3,3,COMPLETE,3.5199915180808072,0.0027881313321953104,292.90689525712713,0.42761343646824007,0.29622415727712165,0.00023771538792762004,33.78422940650703,0.09412349222450446
21,2,FULL,iid,61,1,1,COMPLETE,2.2820442084444563,,0.0,,0.0,,9.796686423445369,
21,2,FULL,shift,128,1,1,COMPLETE,3.2588937516075105,,0.0,,0.0,,26.020735817576263,


==> anc/numerical-supplement/reproduction-manifest.md <==
# Computational replacement studies: reproduction manifest

This reader-facing configuration manifest accompanies the GPT-2 and Qwen3 comparisons. It preserves exact identifiers and execution details moved out of the manuscript. It is **not** a release of the complete experimental evidence, per-example records, training inputs, substitute checkpoints, or pretrained weights. Public release and licensing of that complete evidence remain pending.

The manuscript specifies the scientific comparison: the replacement interface, six fitting arms, training budgets, data selection, scoring rules, estimands, uncertainty units, and limitations. The numerical CSVs in this directory preserve the reported aggregate values. Describing a configuration and preserving its aggregate results is distinct from independently rerunning its training or inference.

## Qwen3: pinned model and data identities

| Original field / purpose | Recorded value |
|---|---|
| Model and tokenizer repository | `Qwen/Qwen3-1.7B-Base` |
| Model and tokenizer revision | `ea980cb0a6c2ae4b936e82123acc929f1cec04c1` |
| WikiText-2 repository | `Salesforce/wikitext` |
| WikiText-2 configuration | `wikitext-2-raw-v1` |
| WikiText-2 revision | `b08601e04326c79dfdd32d625aee71d232d685c3` |
| WikiText-2 splits | Native train, validation, and test |
| LAMBADA repository | `EleutherAI/lambada_openai` |
| LAMBADA configuration / split | English test |
| LAMBADA revision | `900124bf3b8235c6daf21033af9948b3f07346c4` |

Official pinned model configuration: [Qwen3-1.7B-Base configuration at the recorded revision](https://huggingface.co/Qwen/Qwen3-1.7B-Base/blob/ea980cb0a6c2ae4b936e82123acc929f1cec04c1/config.json).

The configuration has 28 blocks and width 2,048; the affine substitute has 4,196,352 parameters. The original weights are frozen, dropout is disabled, and gradients pass through the frozen continuation to the substitute. Qwen3's pinned provenance does not repair the missing historical identities in the GPT-2 study.

### Recorded Qwen3 environment

| Field | Recorded value |
|---|---|
| Hardware | Apple M5 Pro with a 16-core GPU and 48 GiB unified memory |
| Backend | Apple MPS |
| Model execution precision | float32 |
| Attention implementation | eager attention |
| Cache | no cache |
| Python | 3.12.13 |
| PyTorch | 2.8.0 |
| Transformers | 4.57.6 |
| Ridge sufficient statistics and solve | CPU float64 |
| Returned ridge parameters | float32 |

DROP and FID-LS run once per boundary. FID-SGD, CONT-ZERO, CONT-LS, and END-KL use training-order seeds 1701, 1702, and 1703. Adam uses 256 updates, batch one, 256-token inputs, learning rate `10^-4`, 20 warmup updates, betas `(0.9, 0.999)`, epsilon `10^-8`, no weight decay, and gradient clipping at 1.0. There is no validation tuning or checkpoint selection: step 128 is diagnostic and step 256 supplies the final scores. Each update stage visits the same 256 windows once (65,536 input positions; 65,280 available next-token positions). FID-SGD supervises all input-position hidden coordinates by MSE. Its name does not mean that it used plain stochastic gradient descent; it used Adam.

Matching the update stage does not match all fitting exposure or backward computation. CONT-LS additionally uses the shared ridge fit. The ridge objective is an unnormalized sum of boundary-increment squared errors plus `0.001 * ||W||_F^2`, with an unpenalized intercept.

### Qwen3 result-table provenance and limits

The delivered aggregate table is preserved as `qwen3_all_metrics.csv`; full per-example records and validation trajectories remain in the separate private experimental evidence.

The completed record covers 42/42 replacement cells and the shared FULL reference, with no failed or missing cells and unchanged original-model parameter hashes. Independent scalar recomputation validates saved-record arithmetic, not an independent training/inference rerun. Order seeds perturb one fixed pool; boundaries share one model and evaluation set. Exact text/token overlap checks do not rule out semantic overlap or pretraining contamination.

Timing includes validation, checkpoint I/O, progress writing, synchronization, and the recorded host sleep/wake interruptions. It is not a stable-hardware speed benchmark or evidence of quality-preserving acceleration. The manuscript retains the measurement exclusions and qualitative cost conclusion; the exact times are preserved below.

### Exact Qwen3 estimands behind the rounded prose

The contrast is CONT-ZERO minus FID-SGD NLL, in nats per scored token. Boundaries are averaged equally within each order seed, then the three seed means are averaged. These are the exact decimal values previously printed in the manuscript; the revised prose uses four decimal places, not a changed estimator or result.

| Quantity | Preserved decimal value |
|---|---|
| IID boundary-averaged contrast, seed 1701 | `-0.193485636` |
| IID boundary-averaged contrast, seed 1702 | `-0.189025394` |
| IID boundary-averaged contrast, seed 1703 | `-0.187761989` |
| IID primary mean | `-0.190091006` |
| Sample SD of the three seed means | `0.003006939` |
| Seed Student-t 95% interval, df 2 | `[-0.197560656, -0.182621356]` |
| Paired-article percentile bootstrap 95% interval | `[-0.203204674, -0.177046974]` |
| LAMBADA paired contrast mean, boundary `(7,2)` | `+0.159966` |
| LAMBADA paired contrast mean, boundary `(14,2)` | `+0.195293` |
| LAMBADA paired contrast mean, boundary `(21,2)` | `+0.070160` |
| LAMBADA CONT-LS mean NLL, boundary `(21,2)` | `3.772849` |
| LAMBADA CONT-ZERO mean NLL, boundary `(21,2)` | `3.718128` |

The frozen primary criterion requires mean at most `-0.01`, every seed mean below zero, and negative upper endpoints for both intervals. All numerical conditions hold. The paired-article bootstrap uses 10,000 draws, seed 909, and common article indices across all nine fitted pairs. The order seeds vary one fixed pool, not the pretrained model or the sampled training corpus. The article interval is conditional on the fitted substitutes, does not model training-set uncertainty, and is not combined with the seed interval. Neither interval estimates a pretrained-model population. Shift comparisons are descriptive rather than additional primary tests; all nine reverse the IID ordering.

### Exact Qwen3 scoring counts

| Evaluation split | Scored NLL/KL positions | Boundary coordinates in MSE denominator |
|---|---:|---:|
| WikiText-2 IID | 15,555 | 31,981,568 |
| WikiText-2 validation | 15,300 | 31,457,280 |
| LAMBADA shift | 9,720 | 20,168,704 |

Shift has 9,848 input positions. NLL and output KL share the valid shifted source positions, omitting each sequence's first target token and final logit. Boundary MSE uses all input positions, including each final position, multiplied by hidden width 2,048. The manuscript retains these scoring definitions so that the counts are not mistaken for interchangeable denominators.

### Recorded Qwen3 fitting times and interruptions

| Boundary | FID-SGD mean fitting seconds | CONT-ZERO mean fitting seconds |
|---|---:|---:|
| `(7,2)` | 56.447 | 208.933 |
| `(14,2)` | 57.485 | 185.213 |
| `(21,2)` | 67.572 | 162.906 |

Execution spans **16,557 calendar seconds**, including host sleep/wake interruptions during boundary **`(21,2)`, END-KL, seed 1701**. Execution continued without restart or retry. Recorded performance-counter intervals are retained without sleep subtraction or cell exclusion. Fitting includes diagnostic validation and checkpoint I/O; update intervals include progress-record writing and synchronization, not pure compute. Standalone CONT-LS cost additionally charges the shared ridge initializer; summing standalone costs across seeds would count that shared fit repeatedly. Complete cost records remain in the private evidence package.

Memory reports are sampled allocations or process-wide high-water marks, not isolated hardware peaks. Inference uses five measured repetitions after two warmups of uncached, batch-one input-to-all-logits execution, excluding input preparation/transfer and generation. These measurements are not stable-hardware speed comparisons or evidence of quality-preserving acceleration.

## GPT-2: recorded identifiers and missing historical identities

| Original field / purpose | Recorded value |
|---|---|
| Model identifier | `gpt2` |
| Tokenizer identifier | `gpt2` |
| WikiText repository | `wikitext` |
| WikiText configuration | `wikitext-2-raw-v1` |
| WikiText splits | train, validation, test |
| LAMBADA repository | `EleutherAI/lambada_openai` |
| LAMBADA configuration | `en` |
| LAMBADA selection | First 1,000 test entries |
| Requested exploratory web source | `HuggingFaceFW/fineweb-edu/sample-10BT` |
| Permitted web-loader fallback | WikiText-103 raw-training data |
| GSM8K repository | `openai/gsm8k` |
| GSM8K configuration | `main` |
| GSM8K selection | First 1,000 test items |

No revision arguments were supplied to these historical loads. The saved records do not contain resolved model, tokenizer, or dataset revision hashes or dataset fingerprints. **No present-day revision is substituted for those missing identities.** The saved web/mix records likewise retain neither the executed FineWeb-Edu-versus-fallback branch nor a content hash. The labels do not establish FineWeb-Edu provenance.

For the requested web stream, the recorded procedure joins the first 3,000 source-ordered training documents with two newlines and caps the stream at 2,500,000 tokens. Mix concatenates the first half of flattened WikiText-2 training tokens, rounded down, with an equally long suffix of the web stream. It is not document-level mixing. GSM8K is rendered as question, newline, answer and scored as text likelihood, not mathematical problem-solving accuracy. The precise GSM8K chunking and scoring denominator are provided in `scientific-details.md`.

### Recorded GPT-2 execution environments

| Field | Primary environment | Prospectively amended environment |
|---|---|---|
| Hardware/backend description | Apple Silicon/MPS | Second MPS machine |
| Applies to | Primary runs | Seed 1 and FID-SGD |
| PyTorch | 2.8 | 2.14 |
| Transformers | 4.57.6 | 4.57.6 |
| Datasets | 4.5 | 3.6 |
| Python | 3.9 | 3.12 |

The environment change was declared before the additional runs. Reported cross-machine boundary-MSE differences were at most `3 * 10^-4`; the smallest decisive NLL margin was `6 * 10^-3`. These are different metrics, not interchangeable error tolerances. Exact historical arrays and checkpoints are absent, so these details do not imply that every run can be regenerated from the public archive alone.

## How to use the accompanying numerical files

- `gpt2_complete_metrics.csv` preserves the 150 complete-arm GPT-2 values at their original printed precision.
- `gpt2_cont_ls_trajectory.csv` preserves the six-checkpoint illustrative trajectory.
- `qwen3_all_metrics.csv` preserves the delivered aggregate means and sample SDs, including output KL. Repeated FULL rows refer to one shared unadapted full-model evaluation, not independent repetitions.
- `README.md` defines units, rounding, aggregation, and the relationship between these lookup files and the printed figures/tables.

These configuration and numerical companions supplement the paper; they do not include the full private evidence package or resolve its pending release and licensing decisions.

## Synthetic single-term ablation: declaration and verification details

The following declaration chronology supplements the baseline, objectives, budgets, paired-parent dependence, decision rules, outcomes, and limitations reported in the paper. The follow-up uses known parents and is not an independent confirmation.

The protocol, condition files, scripts, and rules were committed before any run on these parents, but after the original factor-A result and the budget ladder's $\times4$ completion ($\times1$ had not started); no ladder result file was read before declaration. This is a paired decomposition on known parents, not fresh confirmation. Before the commit, code checks and a reserved-seed timing run were permitted. During timing, REFERENCE, JOINT-END, and SIG development MSEs were seen after all analysis rules had been written; the design was unchanged. After the commit, two development values (COMP-ONLY at 1,200 and SIG at 4,800 on one confirmation parent) were displayed. No rule uses development values.

REFERENCE, JOINT-END, SIG, and RELEVANT match the budget ladder's checkpoints bitwise and by file hash (40/40). Independent analysis of per-parent outputs reproduces the recorded counts, effects, and diagnostics. The 1,200-update JOINT-END$\to$SIG contrast is worse on $5/5$ IID and $4/5$ shifted parents here, versus $5/5$ on both in the historical confirmation. Scope is one family, weight $0.1$, and two budgets. State versus occupancy composition, the RESP-ONLY$\to$RELEVANT contrast, and the terms driving the joint-weight sensitivity sweep remain unseparated.


==> anc/numerical-supplement/scientific-details.md <==
# Additional scientific details

These details supplement the current manuscript's synthetic and language-model studies. They report existing experimental outcomes, not new experiments. Synthetic comparisons use paired parent initializations and the uncertainty units stated in the paper. Follow-ups reuse previously evaluated parents and test sets; their protocols were fixed before their own runs but after earlier results, so they are not fresh confirmation. Percent effects, ratios of arithmetic means, and individual-parent counts are kept distinct.

## Longer fine pretraining

The four pretraining budgets are 1,200, 4,800, 9,600, and 19,200 updates (1×, 4×, 8×, and 16×); adaptation remains at 1,200 updates. All 260 fits completed on the first attempt with finite outputs. Every longer-budget manipulation check passes on all five parents.

### Qualification depends on the control

The declared outcome (b), qualification under the study's given-teacher comparison, holds only against DIRECT-ADAPT, the more permissive update-matched control. No budget qualifies against DIRECT-COMPUTE or DIRECT-DATA, and no given-teacher qualification is matched in affine multiply–accumulate operations (MACs). Qualification already holds at 1×; longer pretraining does not create it. Factor A, which bundles occupancy anchoring and composition, raises IID error on at least four of five parents at every budget, with the same counts under range shift. The single-term study attributes most of the increase at 1× and 4× to composition rather than to the occupancy anchor alone.

The candidate macro beats DIRECT-ADAPT on four, five, and five IID parents at 4×, 8×, and 16×, respectively. It loses to each of the other three DIRECT controls on all 40 parent–split pairs across the four budgets. It also loses to JOINT-END and RESP-ONLY on at least four of five IID parents at each budget, and fails the 2% own-fine quality criterion: ratios of parent-mean macro MSE to parent-mean own-fine MSE range from 1.28 to 1.48 on IID data. At 1×, DIRECT-ADAPT beats all seven structured arms on only one of five IID and none of five shifted parents. DIRECT-ADAPT-COMPUTE does so on all five in both splits; at longer budgets, its counts range from three to five of five.

### Longer pretraining is not uniformly beneficial

From 8× to 16×, pretrained-fine IID mean MSE increases from 3.17 to 3.54 and DIRECT-DATA IID mean MSE increases from 2.24 to 2.99, all in units of 10⁻³. At these budgets, the jointly adapted own-fine means (4.33 and 3.77) exceed both the pretrained references (3.17 and 3.54) and continued fine-only references (3.04 and 2.73), in the same units.

Neither fine reference beats DIRECT-ADAPT-COMPUTE on more than three of five IID parents. Continued fine-only training does so on all five shifted parents at 16×. Factor R, associated with response matching, lowers IID error on four, four, four, and three of five parents at 1×, 4×, 8×, and 16×, respectively; geometric-mean changes range from −0.8% to −6.3%.

The complete fidelity–error ordering fails at longer budgets. At 4×, 8×, and 16×, the IID Spearman correlations are −0.2, −0.6, and +0.2; the corresponding shifted correlations are −0.5, −0.3, and −0.1. The two anchored arms, with occupancy total-variation (TV) distance 0.31–0.40, still have higher mean task error than the three unanchored arms, with TV 0.66–0.77. Both anchored arms also use composition, so this grouping cannot isolate fidelity's effect.

### Runtime, repeated execution, and scope

Batch-one macro-to-fine latency ratios are 0.35–0.45. Output checks outside the timer passed: predictions on timing inputs matched saved full-batch predictions within relative tolerance 2×10⁻⁵ and absolute tolerance 2×10⁻⁶, with identical continuation-expert choices. Runs used two CPUs concurrently and three conditions overlapped other jobs. These timings, especially at 16×, are indicative rather than stable-hardware acceleration measurements.

Across 200 per-parent values at 1×, relative disagreement with the original confirmation has median 7×10⁻⁷ and maximum 13.4%, the latter for one ROUTER-RELEVANT fine-path IID result. Of 140 structured-arm values, 27 differ by more than 1%; every DIRECT value differs by less than 10⁻⁵ relative. Qualification decisions and factor-A parent counts agree. The IID factor-A effect is +20.2% in this execution versus +20.5% in the original confirmation. Independent analysis reproduces the saved counts, effects, means, and correlations; this is not independent retraining.

The intervention varies only fine-pretraining updates. Constant-learning-rate Adam, optimizer reset, width, and adaptation budget remain fixed. The results do not cover alternative learning-rate schedules, wider models, or longer adaptation.

## Single-term objective ablation

This study separates the occupancy anchor and composition penalty at weight 0.1, on one task family and two pretraining budgets (1,200 and 4,800 updates). All 50 fits completed with finite outputs. Both manipulation checks pass on all five parents at both budgets. The declared D2 outcome holds on both splits: COMP-ONLY meets the harm criterion, while ANCHOR-ONLY does not. This neither establishes anchor equivalence nor proves absence of harm.

### Uncertainty and individual effects

The paired 95% Student-t intervals, computed after the runs on log-MSE ratios and back-transformed, are −11.7% to +11.8% for the anchor and +0.2% to +29.0% for composition at 1,200 updates. At 4,800 updates, they are −13.5% to +5.7% for the anchor and +2.1% to +29.7% for composition. Thus material anchor effects in either direction remain compatible with five parents. These are descriptive intervals, not equivalence tests.

At 1,200 and 4,800 updates, respectively:

| Effect | 1,200 updates | 4,800 updates |
|---|---:|---:|
| IID composition factorial main effect | +17.7%; positive on 5/5 parents | +16.6%; positive on 5/5 |
| IID anchor factorial main effect | +2.9%; positive on 3/5 | −3.1%; positive on 2/5 |
| Defined IID interaction effect | +3.6%; positive on 5/5 | +1.3%; positive on 1/5 |
| Range-shift composition main effect | +12.0%; positive on 4/5 | +16.4%; positive on 5/5 |

The manuscript defines the factorial effect and interaction normalization. These main effects average across the other factor's settings; they are not identical to comparing a single-term arm directly with JOINT-END.

Descriptively, adding the anchor to COMP-ONLY changes IID error by +6.6% (four of five parents worse) and −1.8% (one of five worse) at the two budgets. Under shift, the corresponding changes are +3.2% (five of five worse) and +1.2% (three of five worse). COMP-ONLY accounts for 67% of SIG's IID log-MSE rise at 1,200 updates and all of it at 4,800; under shift, the fractions are 76% and 92%. SIG exceeds the multiplicative single-term prediction by 7.2% and 2.7% on IID data. These descriptive decompositions do not establish a mechanism outside the tested objectives and settings.

### Fidelity and quality remain different criteria

For ANCHOR-ONLY, greater occupancy fidelity occurs on all five parents at both budgets. Higher task error relative to JOINT-END occurs on two of five IID parents at each budget, and on three and two shifted parents at 1,200 and 4,800 updates. Thus this arm does not meet the declared harm criterion.

Its lower parent-mean IID error than JOINT-END also shows why the five-arm ordering, whose most faithful arms carry both penalties, cannot attribute harm to fidelity itself. Nevertheless, ANCHOR-ONLY fails the 2% own-fine criterion. Its macro-to-fine ratios of parent-mean MSE are 1.15 and 1.12 (IID and shift) at 1,200 updates, and 1.11 and 1.17 at 4,800. Occupancy fidelity alone supplies no quality guarantee.

REFERENCE, JOINT-END, SIG, and RELEVANT match the budget comparison's checkpoints bitwise and by file hash in all 40 checks. Independent analysis of per-parent outputs reproduces the saved counts, effects, and diagnostics. At 1,200 updates, SIG has higher error than JOINT-END on all five IID and four of five shifted parents in this execution, versus all five in both splits in the original confirmation. The study does not separate state from occupancy composition, resolve the RESP-ONLY-to-RELEVANT contrast, or identify the individual terms driving the joint-weight sensitivity sweep.

## Exploratory groups defined by fine-path quality

Across the six synthetic families and two distributions, the candidate's fine path beats DIRECT-DATA on 17 of 60 parent–split pairs: two original-family pairs, seven iterated, two deep6, two deep8, four chaotic, and none quadrant. Factor A raises error on 13 of these 17 pairs (geometric-mean change +8.3%), compared with 41 of the remaining 43 pairs (+12.0%). The JOINT-END-to-SIG comparison has higher error on the same 13 stronger-fine pairs.

The 17 pairs arise from 11 parents, not 17 independent training replications. The four exceptions are iterated parent 5449 and chaotic parent 8407 on both splits. Eleven of the 17 pairs come from iterated or chaotic families. In four of the five families with both groups, the stronger-fine group has the smaller factor-A effect; deep6 is the exception. Group sizes are only one to five parents per family.

These groups are defined by observed outcomes, not by a pre-treatment intervention, and confound fine-path strength with family. They cannot establish a causal effect of teacher quality. Against DIRECT-COMPUTE, only two of 60 pairs have the stronger fine path, making the corresponding grouping uninformative. The separate pretraining-budget experiment directly varies training duration but retains its own limitations.

### Budget dependence of the fidelity ordering

At the original confirmation budget, occupancy TV and continuation MSE have Spearman correlation −1.00 on the five fully trainable arm means in each split. Mean per-parent correlations are −0.88 on IID and −0.86 under shift. The two anchored arms cluster near TV 0.31, compared with 0.71–0.79 for the other three. Both anchored arms also carry composition, so the ordering largely restates the bundled factor-A comparison rather than isolating fidelity.

Longer pretraining breaks the complete IID ordering: the correlations are −0.2, −0.6, and +0.2 at 4×, 8×, and 16×, while the anchored cluster retains higher mean error. At 1× under the same runtime, ANCHOR-ONLY is more faithful still (TV 0.264 versus SIG's 0.309), yet raises task error on only two of five parents. These observations are conditional on the tested arms and budgets.

## Joint-weight sensitivity and cross-runtime checks

The joint-weight sweep set the anchor and composition weights together to 0.02, 0.05, or 0.2, with the same five fine parents, minibatch streams, test draws, and training implementation. Its protocol was fixed before these runs but after the original results. The declared rule requires SIG to have higher IID error than JOINT-END on at least four of five parents at every tested weight; all three weights give five of five. This does not exclude helpful untested weights or continuations and cannot attribute the change to either penalty individually.

The geometric-mean IID error increases relative to JOINT-END are 11.2%, 16.0%, 21.6%, and 22.5% at weights 0.02, 0.05, 0.1, and 0.2. The 0.1 value is the original confirmation result, not a fresh same-runtime sweep fit. Complete shifted effects and parent counts are supplied in `additional-results.md`.

The sweep used PyTorch 2.8.0, whereas confirmation used 2.14.0. A weight-0.1 check on parent 3407 exactly reproduced its IID MSE of 0.0085695, but covers one parent, arm, and split only. Separate cross-runtime reruns change parent 3461's SIG error by 4.2% on IID and 4.8% under shift, despite agreement within 10⁻⁶ relative for parent 3407. Small margins, including parent 3413's +2.6% at weight 0.02, are below these observed cross-runtime differences. The weight-0.1 single-term ablation addresses a different, more restricted question.

## Exploratory fitting-text scoring for GPT-2

The fitting-text follow-up uses boundary (6, 2), with the update budget and fitting procedures unchanged. The requested web source was FineWeb-Edu, with a WikiText-103 raw-training fallback allowed on loading failure. The first 3,000 source-ordered documents are joined with two newlines and capped at 2,500,000 tokens. Mix concatenates the first half of flattened WikiText-2 training tokens, rounded down, with an equally long suffix of the web stream, then samples uniform-start windows; it is not document-level mixing. Saved records identify neither the executed source branch nor a content hash, so results cannot be attributed specifically to FineWeb-Edu or corpus breadth.

The additional GSM8K evaluation measures teacher-forced text likelihood, not mathematical problem-solving accuracy. The first 1,000 test items are rendered as question, newline, answer. Each item is split into non-overlapping chunks of at most 512 tokens. All tokens except each chunk's first token are scored, without cross-chunk or cross-item prediction and without an answer-only mask. Positions restart in every chunk, and losses are pooled over scored targets. The saved denominator is **153,411 targets**. Missing historical model/data revision identities apply to this comparison as well.

Changing the fitting text improves some shifted losses but does not produce a fitted substitute that matches or improves upon the unadapted FULL reference on every held-out set. The declared no-worse hypothesis is unmet. The prediction of coming within 0.10 nats of FULL's LAMBADA NLL misses by 0.005–0.012, although one CONT-LS seed meets it. The deletion-based falsification criterion is not triggered. The complete corpus table is in `additional-results.md`; it is not evidence of distribution-independent superiority.


==> anc/numerical-supplement/synthetic_family_quality.csv <==
family,split,parents,source_stage,own_fine_wins_direct_compute,macro_worse_than_direct_data_parents,macro_worse_than_direct_compute_parents,direct_compute_count_source,macro_worse_than_joint_end_parents,factor_A_geometric_mean_change_pct,factor_A_positive_parents,factor_R_geometric_mean_change_pct,factor_R_lower_error_parents,macro_to_own_fine_ratio_of_means,own_fine_tolerance,aggregation_note
original,IID,5,Original confirmation,,5/5,5/5,Table caption: DIRECT-COMPUTE count is 5/5 throughout panel A,5/5,+20.5,5/5,-3.0,5/5,1.42,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
original,Shift,5,Original confirmation,,5/5,5/5,Table caption: DIRECT-COMPUTE count is 5/5 throughout panel A,5/5,+17.3,5/5,-3.5,4/5,1.29,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
quadrant,IID,5,First post-hoc replications,,5/5,5/5,Table caption: DIRECT-COMPUTE count is 5/5 throughout panel A,5/5,+9.6,5/5,+0.4,2/5,1.47,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
quadrant,Shift,5,First post-hoc replications,,5/5,5/5,Table caption: DIRECT-COMPUTE count is 5/5 throughout panel A,5/5,+7.4,5/5,+0.0,3/5,1.43,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
iterated,IID,5,First post-hoc replications,,5/5,5/5,Table caption: DIRECT-COMPUTE count is 5/5 throughout panel A,3/5,+7.2,4/5,-1.4,2/5,1.51,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
iterated,Shift,5,First post-hoc replications,,5/5,5/5,Table caption: DIRECT-COMPUTE count is 5/5 throughout panel A,4/5,+9.7,4/5,+0.2,1/5,1.95,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
deep6,IID,5,Post-hoc search families,0/5,5/5,5/5,Table body,5/5,+19.4,5/5,,,1.60,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
deep6,Shift,5,Post-hoc search families,0/5,5/5,5/5,Table body,5/5,+14.8,5/5,,,1.55,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
deep8,IID,5,Post-hoc search families,0/5,5/5,5/5,Table body,5/5,+12.8,5/5,,,1.46,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
deep8,Shift,5,Post-hoc search families,1/5,5/5,5/5,Table body,5/5,+8.5,5/5,,,1.67,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
chaotic,IID,5,Post-hoc search families,0/5,5/5,5/5,Table body,3/5,+2.7,3/5,,,1.15,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"
chaotic,Shift,5,Post-hoc search families,0/5,5/5,5/5,Table body,3/5,+2.8,3/5,,,1.12,1.02,"Macro/fine: ratio of arithmetic parent means; A/R: paired log-MSE factorial contrasts back-transformed; missing fields are not reported, not zero"

